Static and Dynamic Verification of Relational Properties on Self-Composed C Code

Function contracts are a well-established way of formally specifying the intended behavior of a function. However, they usually only describe what should happen during a single call. Relational properties, on the other hand, link several function calls. They include such properties as non-interference, continuity and monotonicity. Other examples relate sequences of function calls, for instance, to show that decrypting an encrypted message with the appropriate key gives back the original message. Such properties cannot be expressed directly in the traditional setting of modular deductive verification, but are amenable to verification through self-composition. This paper presents a verification technique dedicated to relational properties in C programs and its implementation in the form of a FRAMA-C plugin called RPP and based on self-composition. It supports functions with side effects and recursive functions. The proposed approach makes it possible to prove a relational property, to check it at runtime, to generate a counterexample using testing and to use it as a hypothesis in the subsequent verification. Our initial experiments on existing benchmarks confirm that the proposed technique is helpful for static and dynamic analysis of relational properties.

==> Code2.c <==
/*@ assigns \nothing;*/
int Crypt(int m,int key){
  return m + key;
}

/*@ assigns \nothing;
    relational R3:
      \forall int m, key;
        \call(Decrypt,
          \call(Crypt,m,key),
          key)
        == m;*/
int Decrypt(int m,int key){
  return m - key;
}

/*@ assigns \nothing;
    ensures \result == m;
    relational R4:
     \forall int m,key;
      \call(run,
        \call(run,m,key),
        key)
      == m;*/
int run(int m,int key){
  int crypt, decrypt;
  crypt = Crypt(m,key);
  decrypt = Decrypt(crypt,key);
  return decrypt;
}

/*@ axiomatic Relational_axiom {
  logic int Crypt_acsl(int m, int key) ;
  logic int Decrypt_acsl(int m, int key) ;

  lemma Relational_lemma{L}:
    \forall int m, int key;
      Decrypt_acsl(Crypt_acsl(m, key), key) == m;
  }
*/

void relational_wrapper(int m, int key){
  int tmp_1;
  int tmp_2;
  tmp_1 = m + key;
  tmp_2 = tmp_1 - key;
  /*@ assert Rpp: tmp_2 == m; */
  return;
}

/*@ assigns \result;
    assigns \result \from m, key;
    behavior Relational_behavior:
      ensures \result == Crypt_acsl_pure_1(\old(m), \old(key));
 */
int Crypt(int m, int key){
  return m + key;
}

/*@ assigns \result;
    assigns \result \from m, key;
    behavior Relational_behavior:
      ensures \result == Decrypt_acsl_pure_1(\old(m), \old(key));
 */
int Decrypt(int m, int key){
  return m - key;
}

/*@ axiomatic Relational_axiom {
  logic int run_acsl(int m, int key);

  lemma Relational_lemma{L}:
    \forall int m, int key;
    run_acsl(
      run_acsl(m, key),
      key)
    == m; }*/

void relational_wrapper(int m, int key){
  int tmp_1, tmp_2, tmp_3, tmp_4;
  tmp_1 = Crypt_aux_2(m,key);
  tmp_2 = Decrypt_aux_2(tmp_1,key);
  tmp_3 = Crypt_aux_2(tmp_2,key);
  tmp_4 = Decrypt_aux_2(tmp_3,key);
  /*@ assert tmp_4 == m;*/
  return; }

/*@ ensures \result == \old(m);
    assigns \nothing;
    behavior Relational_behavior:
      ensures \result ==
      run_acsl(\old(m), \old(key));*/
int run(int m, int key){
  int crypt;
  int decrypt;
  crypt = Crypt(m,key);
  decrypt = Decrypt(crypt,key);
  return decrypt; }


==> Code5.c <==
/*@ requires x > INT_MIN;
    assigns  \nothing;
    behavior pos:
      assumes x >= 0;
      ensures \result  == x;
    behavior neg:
      assumes x < 0;
      ensures \result  == -x;*/
int abs (int x){
  return (x >= 0) ? x : (-x);
}

/*@ requires INT_MIN < x+y < INT_MAX;
    assigns \nothing;
    relational R1: \forall int x,y;
     \call(max,x,y) ==
      (x+y+\call(abs,x - y))/2; */
int max(int x,int y){
  return (x >= y) ? x : y;
}

/*@ axiomatic Relational_axiom {
  logic int max_acsl(int x, int y);
  logic int abs_acsl(int x);
  lemma Relational_lemma{L}:
    \forall int x, int y;
      max_acsl(x, y) ==
       ((x + y) + abs_acsl(x - y)) / 2;
  }*/

void relational_wrapper(int x, int y){
  int ret_var_1, ret_var_2;
  ret_var_1 = (x >= y) ? x : y;
  ret_var_2 = (x-y >= 0) ? x-y : (-(x-y));
  /*@ assert
       ret_var_1 ==
       ((x + y) + ret_var_2) / 2; */
  return;
}

/*@ assigns \nothing;
    behavior Relational_behavior:
      ensures
       \result ==
       max_acsl(\old(x), \old(y));
 */
int max(int x, int y){ ... }

